Standardization of multivariate Gaussian mixture models and background adjustment of PET images in brain oncology

In brain oncology, it is routine to evaluate the progress or remission of the disease based on the differences between a pre-treatment and a post-treatment Positron Emission Tomography (PET) scan. Background adjustment is necessary to reduce confounding by tissue-dependent changes not related to the disease. When modeling the voxel intensities for the two scans as a bivariate Gaussian mixture, background adjustment translates into standardizing the mixture at each voxel, while tumor lesions present themselves as outliers to be detected. In this paper, we address the question of how to standardize the mixture to a standard multivariate normal distribution, so that the outliers (i.e., tumor lesions) can be detected using a statistical test. We show theoretically and numerically that the tail distribution of the standardized scores is favorably close to standard normal in a wide range of scenarios while being conservative at the tails, validating voxelwise hypothesis testing based on standardized scores. To address standardization in spatially heterogeneous image data, we propose a spatial and robust multivariate expectation-maximization (EM) algorithm, where prior class membership probabilities are provided by transformation of spatial probability template maps and the estimation of the class mean and covariances are robust to outliers. Simulations in both univariate and bivariate cases suggest that standardized scores with soft assignment have tail probabilities that are either very close to or more conservative than standard normal. The proposed methods are applied to a real data set from a PET phantom experiment, yet they are generic and can be used in other contexts.

==> plot.dir/Code_plot_contour_demo_BA.R <==

u = qchisq(0.5, df = 2) # unit
# case 1
kappa1 = 2 * u # kappa1
kappa2 = (1.225 * u)^2 / (1 + 0.5) # kappa2

# case 2
kappa1 = sqrt(5) * u # kappa1

rho = 0.5
mu1 = kappa1 * c(2, 1)/sqrt(5)
mu2 = c(0, 0)
sigma1 = kappa2 * matrix(c(1, rho, rho, 1), nrow = 2)
sigma2 = diag(2)


sqrtm <- function(sigma){
  v =  eigen(sigma)$vectors
  lambda = eigen(sigma)$values
  v %*% diag(sqrt(lambda)) %*% t(v)
}
stard <- function(x){
  sigma.tilde = 1/2 * sqrtm(sigma1) + 1/2 * sqrtm(sigma2) 
  mu.tilde = 1/2 * mu1 + 1/2 * mu2
  sigma.tilde %*% (x - mu.tilde)
}

# y = rx
# x^2 + y^2 \in (2, 4)
rr = seq(from = 1, to = 2, length = 100)
set.seed(20161)
xx = sort(sqrt(runif(100, min = 1.5, max = 2) / ( 1 + rr^2)))

xx = c(0.85, 0.95, 1.05)

yy = seq(from = 1, to = 3, length = 100)


stard.x = list(sapply(1:100, function(k) stard(c(xx[1], yy[k]))[1]), 
                      sapply(1:100, function(k) stard(c(xx[2], yy[k]))[1]), 
                      sapply(1:100, function(k) stard(c(xx[3], yy[k]))[1])
)
stard.y = list(sapply(1:100, function(k) stard(c(xx[1], yy[k]))[2]), 
                sapply(1:100, function(k) stard(c(xx[2], yy[k]))[2]), 
                sapply(1:100, function(k) stard(c(xx[3], yy[k]))[2])
)


valid = lapply(1:3, function(k) which((stard.x[[k]]^2 + stard.y[[k]]^2) > 2))

for (i1 in valid[[1]]){
  for (i2 in valid[[2]]){
    for (i3 in valid[[3]]){
      flag = (stard.x[[1]][i1] < stard.x[[2]][i2]) & (stard.x[[2]][i2] < stard.x[[3]][i3]) & (stard.y[[1]][i1] < stard.y[[2]][i2]) & (stard.y[[3]][i3] < stard.y[[2]][i2])
      temp =  cbind(c(stard.x[[1]][i1], stard.y[[1]][i1]), 
                    c(stard.x[[2]][i2], stard.y[[2]][i2]),
                    c(stard.x[[3]][i3], stard.y[[3]][i3]))
      flag = flag & (sum((temp[,1] - temp[,2])^2) < 0.2^2) & (sum((temp[,3] - temp[,2])^2) < 0.2^2) # three dots are closer to each other
      
      if (flag) {
        break
      }
    }
  }
}

str.before = "\\psdots"
str.after = "\\psdots"


  str.before = sprintf("%s(%.2f,%.2f)(%.2f,%.2f)(%.2f,%.2f)", 
                       str.before,xx[1], yy[i1], xx[2], yy[i2], xx[3], yy[i3])
  # str.after = sprintf("%s(%.2f,%.2f)(%.2f,%.2f)(%.2f,%.2f)",str.after, 
  #                     stard.x[[1]][i1], stard.y[[1]][i1], 
  #                     stard.x[[2]][i2], stard.y[[2]][i2],
  #                     stard.x[[3]][i3], stard.y[[3]][i3],
  #                     coord.stard[1, idx_select[i]], 
  #                     coord.stard[2, idx_select[i]])

  str.after = sprintf("%s(%.2f,%.2f)(%.2f,%.2f)(%.2f,%.2f)",str.after,
                      stard.x[[1]][i1], stard.y[[1]][i1],
                      stard.x[[2]][i2], stard.y[[2]][i2],
                      stard.x[[3]][i3], stard.y[[3]][i3])

cat(str.before)
cat(str.after)


idx = which(apply(coord.stard^2, 2, sum) > 1.5)

# idx_select = sample(idx, 10)
# idx_select_in_idx = sapply(c(1, 6, 12), function(k) which(rank(xx[idx]) == k))
# idx_select = idx[idx_select_in_idx]
xx[idx]

idx_select = idx[c(1, round(length(idx)/2), length(idx))]

str.before = "\\psdots"
str.after = "\\psdots"

for (i in 1:3){
  str.before = sprintf("%s(%.2f,%.2f)", 
                       str.before,xx[idx_select[i]], yy[idx_select[i]])
  str.after = sprintf("%s(%.2f,%.2f)", str.after,
                       coord.stard[1, idx_select[i]], 
                       coord.stard[2, idx_select[i]])
}

cat(str.before)
cat(str.after)



==> plot.dir/Unittest-closed/scatter_plot_2.m <==
function scatter_plot_2(lSUV1img,lSUV2img,mask,ax)
% function to plot the density contours for each clusters
%   'mask' - each field givens the logical index of all clusters
%            clusters have names 'name_field'
%
% Note: 
% the field for 'mask' {wb} (whole brain) was used for the marginal density
% contours aggregating all the clusters (not useful)
%
% Version:
%   past @ created using the function 'scatter_plot.m'
%   v0.1 @ 5/28 - rewrite & clean the functions to make it publishable
%
% Last modification: 5/28/2015

name_field = {'gm2','wm2', 'csf2'};
color = {'r', 'b', 'g'};


x1 = (ax(1):(ax(2)-ax(1))/100:ax(2))'; x2 = x1; gL = 21; gs = 1;
q = chi2inv(0.95,2);
height_pt = logspace(-1,3,30);

plot(ax, ax, '-k', 'LineWidth', 2)

for k = 1:length(name_field)
    hold on
    sub_idx = getfield(mask, name_field{k});
    H = densityContour(lSUV1img(sub_idx(:)), lSUV2img(sub_idx(:)), x1, x2, gL, gs);
    [~,h(k)] = contour(x1,x2,H,height_pt); set(h(k), 'LineColor', color{k})
    % drawEllipse(q*V(:,:,2), U(:,2),  'r'), hold off
    set(gca, 'fontsize', 20) ; axis equal; axis([ax ax]),
    % xlabel('BL','fontsize',14), ylabel('W1','fontsize',14), 
end
hold off
legend(h,'GM', 'WM', 'CSF', 'Location', 'northwest') 


==> plot.dir/Unittest-closed/unittest.m <==
% % unit test script to generate plots used in the paper
% Versions:
%     v0.1 @ 5/29 - created based on unittest for simulation 2
%          - consider 4 cases: tumor/convolution or not
%          - only parameter estimation + marginal scores: no location-wise
%          scores
%
% Last modification: 5/29/2015

%% global setting
% tumor_indicator = 0;
% convolution_indicator = 0;

for tumor_indicator = 0:1
    for convolution_indicator = 0:1
        close all
        clearvars -except tumor_indicator convolution_indicator
        
        addpath(genpath('../../SGMM_toolbox/'))
        load('../setting.mat')
        [n, K] = size(B_mat);
        
        
        %% Generate observations
        rng(1);
        [obs, idx_label] = parsobs_bi(PI_mat, par);
        
        % add tumor or not
        if tumor_indicator
            tumor_center = [221, 127];
            tumor_radius = 10;
            tumor_mean = 15; % increase it to have better contrast
            tumor_sd = 1;
            % @ 5/12 we observe that: original EM is robust to the mean
            % the tumor increases the variability of the original EM est.
            % to look at this: use tumor_mean = 25;
            
            [n_row, n_col] = size(mask_brain);
            row_idx = repmat(1:n_row, [n_col, 1])';
            col_idx = repmat(1:n_col, [n_row, 1]);
            tumor_idx = (((row_idx - tumor_center(1)).^2 + (col_idx - tumor_center(2)).^2) <= tumor_radius.^2);
            n_tumor = sum(tumor_idx(:));
            tumor_idx_vec = find(tumor_idx(mask_brain));
            
            tumor_obs = obs;
            tumor_obs(tumor_idx_vec, 1) = randn([n_tumor, 1]) .* tumor_sd + tumor_mean;
            tumor_obs(tumor_idx_vec, 2) = randn([n_tumor, 1]) .* tumor_sd + tumor_mean;
            clear obs;
            obs = tumor_obs;
        end
        
        % add convolution or NOT
        if convolution_indicator
            sigma_kernel = 1;
            hsize = 6 .* sigma_kernel;
            gaussian = fspecial('gaussian', hsize, sigma_kernel);
            % h = fspecial('gaussian', hsize, sigma) returns a rotationally symmetric
            % Gaussian lowpass filter of size hsize with standard deviation sigma
            % (positive). hsize can be a vector specifying the number of rows and
            % columns in h, or it can be a scalar, in which case h is a square matrix.
            % Not recommended. Use imgaussfilt or imguassfilt3 instead.
            % We keep using fspecial here since we need 'nanconv' to address NaN's.
            obs1_conv = nanconv(vec2im(obs(:, 1), mask_brain), gaussian, 'nanout');
            obs2_conv = nanconv(vec2im(obs(:, 2), mask_brain), gaussian, 'nanout');
            % has NaN's at the same place of input with the option 'nanout'
            obs = [obs1_conv(mask_brain(:)), obs2_conv(mask_brain(:))];
        end
        
        %% Estimation
        
        % No-Robust EM
        par_ini = obs2ini(obs, B_mat);
        [par_hat, weight_hat, ~] = biEM(obs, B_mat, par_ini) ;
        
        % Robust EM
        tunning = sqrt(chi2inv(0.99, 2)); % Devlin, Gnanadesikan and Kettenring(1981)
        % tunning = sqrt(2 .* (1 - 1/9  + 1/3 * icdf('norm', 0.95))^3); % Campbell (1984, 1985)
        [par_rb, weight_rb, ~] = biEM_Robust(obs, B_mat, par_ini, tunning) ;

        % Tradition GMM
        options = statset('MaxIter', 1000);
        obj_GM = gmdistribution.fit(obs, K, 'Replicates', 2, 'Options', options);
        % extract estimates
        par_GM.mu = obj_GM.mu';
        par_GM.sigma = obj_GM.Sigma;
        par_GM.p = obj_GM.PComponents;
        clear posterior %bad naming
        posterior_GM = posterior(obj_GM, obs); % posterior prob
        
        % collect all
        all = {par_GM, par_hat, par_rb};
        
        % summarize the accuracy
        ret = zeros([3, 6]);
        ret(1, 1:3) = sqrt(sum((par_hat.mu - par.mu).^2))./sqrt(sum(par.mu.^2));
        ret(2, 1:3) = sqrt(sum((par_rb.mu - par.mu).^2))./sqrt(sum(par.mu.^2));
        ret(3, 1:3) = sqrt(sum((par_GM.mu - par.mu).^2))./sqrt(sum(par.mu.^2));
        for k = 1:3
            norm1 = norm(par.sigma(:, :, k));
            ret(1,k+3) = norm(par_hat.sigma(:,:,k) - par.sigma(:, :, k))./norm1;
            ret(2,k+3) = norm(par_rb.sigma(:,:,k) - par.sigma(:, :, k))./norm1;
            ret(3,k+3) = norm(par_GM.sigma(:,:,k) - par.sigma(:, :, k))./norm1;
        end
        
        %% Generate plots: observation & bivariate density plots by region
        
        f = figure;
        subplot(1,2,1)
        imagesc(vec2im(obs(:, 1), mask_brain)); axis image xy off
        title('BL')
        subplot(1,2,2)
        imagesc(vec2im(obs(:, 2), mask_brain)); axis image xy off
        title('FU')
        colormap(hot)
        
        % use the true mask in simulations; for real data application use estimated
        % labels (by MLE)
        true_mask.wb = sum(idx_label, 2);
        true_mask.wm2 = idx_label(:, 1);
        true_mask.gm2 = idx_label(:, 2);
        true_mask.csf2 = idx_label(:, 3);
        
        f = figure;
        subplot(2,2,1)
        ax = [0 20];
        scatter_plot_2(obs(:,1),obs(:,2),true_mask,ax);
        title('obs')
        % saveas(gcf, 'plots/obsDensity.png')
        
        tmp_all_title = {'GMM', 'SGMM', 'RB-SGMM'};
        tmp_all_par_est = {par_GM, par_hat, par_rb};
        tmp_all_weight = {posterior_GM, weight_hat, weight_rb};
        
        ax = [-5 10];
        for k = 1:3
            subplot(2,2,k + 1)
            par_est = tmp_all_par_est{k};
            weight_est = tmp_all_weight{k};
            % marginal scores
            score = par2score_2D_marginal(obs, par_est.mu, par_est.sigma, weight_est,'soft');
            scatter_plot_2(score(:,1),score(:,2),true_mask,ax);
            title(tmp_all_title{k})
        end
        
        %% Save plots separately
        plot_id = 10 * tumor_indicator + convolution_indicator;
        plot_dir = 'output_png';
        % mkdir(plot_dir)
        save_fun = @(this_plot, output_file) saveas(this_plot, sprintf('%s/%d_%s.png', plot_dir, plot_id, output_file));
        
        f = figure;
        imagesc(vec2im(obs(:, 1), mask_brain)); axis image xy off; title('BL'); colormap(hot)
        % saveas(f, sprintf('%s/obs1_%d.png', plot_dir,plot_id))
        save_fun(f, 'obs1')
        
        imagesc(vec2im(obs(:, 2), mask_brain)); axis image xy off; title('FU');colormap(hot)
        save_fun(f, 'obs2')
        
        ax = [0 20]; scatter_plot_2(obs(:,1),obs(:,2),true_mask,ax); title('obs')
        save_fun(f, 'contour_obs')
        
        ax = [-5 10];
        for k = 1:3
            par_est = tmp_all_par_est{k};
            weight_est = tmp_all_weight{k};
            % marginal scores
            score = par2score_2D_marginal(obs, par_est.mu, par_est.sigma, weight_est,'soft');
            scatter_plot_2(score(:,1),score(:,2),true_mask,ax);
            title(tmp_all_title{k})
            save_fun(f, sprintf('contour_%s', tmp_all_title{k}))
        end
        
    end
end





==> plot.dir/output_10_12/univariate_n_1000_temp.m <==
% compare the tail probabilities with standard normals for univariate case
% use n = 1000 and try

% History:
% - based on the firle "master_May_rep_formal.m"; has several "follow-up.m" files (stupid)
% - previously based on the wrap up simulation @ 5/5/14
% based on the investigation from March 11, 2014 @ folder-Code-March
% changes: 1) exclude the part to generate PET-like images; 2) use 1D; 3)
% less plot tools
% 2. modified @8/27 to use replications
% 3. formalized to use 'setting_id', 'output_dir'

% Lastest update: 10/12/2015 pm
% cd('~/Dropbox/P6_BackgroundAdjustment/Code/Code-May-wrap-up')
% addpath(genpath('ToolboxComputing')) % stupid toolbox- always forgotten


output_dir = 'output_10_12';
mkdir(output_dir);
fontsize = 20; % FontSize for all plots
linewidth = 2; % LineWidth for all plots

Par_true.mu = [0.1, 0.2]'; Par_true.sigma = [0.1, 0.1]';

%% Simulate data
% s = RandStream('mcg16807','Seed',0);
% RandStream.setGlobalStream(s)
rand('seed',0);

Nrep = 10^5;
n = 1000; % sample size
K = 2; % number of components
location = (1:n)/n; % scale to be in [0,1]
b1 = cdf('norm', location, 0.4, 0.1); % sigmoid function
b2 = 1 - b1;
B_mat = [b1', b2'];

gamma1 = 0.2;
Par_true.gamma = [gamma1, 1 - gamma1]; % gamma's
Pi_mat = P2Pt(B_mat, Par_true.gamma);

% to save the scores
Score_Type = 4;
GM_score = zeros([n, Score_Type , Nrep]);
ITM_score = zeros([n, Score_Type , Nrep]);
OITM_score = zeros([n,Score_Type , Nrep]);

% to save parameters
GM_par = zeros([4, K, Nrep]);
ITM_par = zeros([4, K, Nrep]);

flag = ones([1, Nrep]);

for ith_rep = 1:Nrep;
    % generate obs
    [obs, labels] = pars2obs(Pi_mat, Par_true.mu, Par_true.sigma);
    
    %% visulize obs
    if (ith_rep == 1)
        clear h1; h1 = figure;
        plot(location,b1, 'red', 'linewidth', linewidth)
        hold on
        plot(location, b2, 'blue', 'linewidth', linewidth)
        title('b function');
        hleg1 = legend('b1', 'b2');
        set(hleg1, 'Location', 'NorthEast')
        set(gca, 'FontSize', fontsize);
        hold off;
        saveas(h1, sprintf('%s/setting_b.png', output_dir));
        
        clear h1; h1 = figure;
        plot(location,Pi_mat(:,1), 'red','linewidth', linewidth)
        hold on
        plot(location, Pi_mat(:,2), 'blue', 'linewidth', linewidth)
        % title(sprintf('pi function | gamma = [%.2f, %.2f]', Par_true.gamma));
        hleg1 = legend('\pi_1', '\pi_2');
        set(hleg1, 'Location', 'NorthEast')
        set(gca, 'FontSize', fontsize);
        hold off
        saveas(h1, sprintf('%s/setting_pi.png', output_dir));
        
        
        clear h1; h1 = figure;
        h2 = gscatter(location, obs, labels, 'rb', '..', 20);
        hleg1 = legend(h2, 'Group1', 'Group2');
        set(hleg1, 'Location', 'NorthEast');
        set(gca, 'FontSize', fontsize);
        hold off
        saveas(h1, sprintf('%s/setting_obs.png', output_dir));
    end
    
    % adjustment via the function probAdjust
    % template = probAdjust(template_1);
    
    % %% Start the simulation using replication
    % clear
    % Nrep = 2;
    %
    % for ith_rep = 1:Nrep
    %
    %     [obs, label0] = pars2obs(P_mat, Par_true.mu, Par_true.sigma);
    % end
    %% Run K-means as initials
    % % % Traditional GM using K-means as initials: par_ini, align_ini.idx
    % % % K-means: start points for GM and SPM and the others
    % [idx, ~] = kmeans(obs, K, 'Replicates',5);
    % align_ini = AlignLabels(labels, idx); % align labels for initials.
    % par_ini = EstimatePars(align_ini.idx, obs, 'hard');
    % %
    % % options = statset('MaxIter', 1000, 'Display','final');
    % % obj_GM = gmdistribution.fit(obs_slice, K, 'Start', align_ini.idx, 'Options', options);
    
    %% Tranditional GM
    %rng(1); % Reset seed for common start values
    try
        options = statset('MaxIter', 1000, 'Display','final');
        obj_GM = gmdistribution.fit(obs, K, 'Options', options);
        % extract estimates
        par_GM.mu = obj_GM.mu';
        par_GM.sigma = sqrt(squeeze(obj_GM.Sigma))';
        par_GM.p = obj_GM.PComponents;
        % check the cluster
        posterior_GM = posterior(obj_GM, obs); % posterior prob
        [~, label_GM] = max(posterior_GM, [], 2);
        
        % initial estimates
        % idea: hard segmentation based on B_mat
        [tod1, tod2] = max(B_mat, [], 2);
        tod3 = EstimatePars(tod2, obs, 'hard');
        % tod3.gamma = tod3.p;
        tod3.gamma = ones([1, K])./K;
        ini_par = tod3;
        clear tod*
        [est_par, est_label, est_posterior] = obs2ITM(obs,B_mat, ini_par);
    catch
        flag(ith_rep) = 0;
        continue
    end
    
    %% recover scores
    est_Pi_mat = P2Pt(B_mat, est_par.gamma);
    est_scores = pars2score_beta(est_par, obs, est_Pi_mat, est_posterior);
    oracle_posterior = pars2posterior(Pi_mat, obs, Par_true);
    oracle_scores = pars2score_beta(Par_true, obs, Pi_mat, oracle_posterior);
    
    est_Pi_mat_GM = repmat(par_GM.p,[n, 1]); % homogeneuous
    par_GM.gamma = [0.5, 0.5]; %dummy
    est_scores_GM = pars2score_beta(par_GM, obs, est_Pi_mat_GM, posterior_GM);
    
    GM_score(:,:,ith_rep) = struct2array(est_scores_GM);
    ITM_score(:,:,ith_rep) = struct2array(est_scores);
    OITM_score(:,:,ith_rep) = struct2array(oracle_scores);
    
    GM_par(:,:,ith_rep) = reshape(struct2array(par_GM), [2, 4])';
    ITM_par(:, :, ith_rep) = reshape(struct2array(est_par), [2, 4])';
end

%% calculate size ratio
AllScore.GM = GM_score; AllScore.ITM = ITM_score; AllScore.OITM = OITM_score;

method_name = {'GM', 'ITM', 'OITM'};
score_type = {'soft1', 'soft2', 'soft3', 'hard'};
all_alpha = [0.001, 0.01, 0.05, 0.10];
all_tail = {'left', 'right'};

% store plotting date for easy adjustment
% (tail, alpha, score_type, method)
plot_data = cell([2, 4, 4, 3]);

for ith_tail = 1:2 % left, right
    for ith_alpha = 1:4
        alpha = all_alpha(ith_alpha);
        cutoff = abs(norminv(alpha));
        
        for ith_score = 1:4
            for ith_method = 1:3
                
                tod = getfield(AllScore, method_name{ith_method});
                tod = squeeze(tod(:, ith_score, :));
                tod = tod(:, logical(flag(:)));
                
                if strcmp(all_tail{ith_tail}, 'left')
                    pvalue = mean(tod < -cutoff, 2)./alpha;
                end
                
                if strcmp(all_tail{ith_tail}, 'right')
                    pvalue = mean(tod > cutoff, 2)./alpha;
                end
                
                plot_data{ith_tail, ith_alpha, ith_score, ith_method} = tod;
            end
        end
    end
end

%% Save
save(sprintf('%s/small_data.mat', output_dir), 'GM_par', 'ITM_par', ...
    'Par_true', 'flag', 'plot_data', 'location', 'method_name', ...
    'score_type', 'all_alpha', 'all_tail', '-v7.3')

save(sprintf('%s/big_data.mat', output_dir), 'GM_score', 'ITM_score', ...
    'OITM_score', 'GM_par', 'ITM_par', 'Par_true', 'flag', '-v7.3')


%% Plot - collectively
for ith_tail = 1:2
    for ith_alpha = 1:4
        alpha = all_alpha(ith_alpha);
        clear h2
        h2 = figure;
        plot_count = 0;
        for ith_method = 1:3;
            for ith_score = 1:4
                plot_count = plot_count + 1;
                tod = plot_data{ith_tail, ith_alpha, ith_score, ith_method};
                subplot(3, 4, plot_count)
                plot(location, tod, 'linewidth', linewidth, 'Color', 'black')
                ylim([0 2]); set(gca, 'FontSize', fontsize); 
                title(sprintf('%s|%s\n', method_name{ith_method},score_type{ith_score}))
            end
        end
        output = sprintf('%s/%s_%.3f.png', output_dir, all_tail{ith_tail}, alpha);
        saveas(h2, output);
    end
end

%% Plot individually
clear h_individual;
count = 0;
for ith_tail = 1:2 % left, right
    for ith_alpha = 1:2 % only need 0.001 and 0.01 
        for ith_score = 1:4
            for ith_method = 1:3
                count = count + 1;
                h_individual = figure;
                tod = plot_data{ith_tail, ith_alpha, ith_score, ith_method};
                plot(location, tod, 'linewidth', linewidth, 'Color', 'black'); ylim([0 2])
                set(gca, 'FontSize', fontsize); 
                title(sprintf('%s|%.3f|%s|%s\n', all_tail{ith_tail}, all_alpha(ith_alpha), score_type{ith_score}, method_name{ith_method}));
                saveas(h_individual, sprintf('%s/univariate_%d_%d_%d_%d.png', output_dir, ith_tail, ith_alpha, ith_score, ith_method))
            end
        end
    end
end



